Quantum circuit matrix product state ansatz for large-scale simulations of molecules

As in the density matrix renormalization group (DMRG) method, approximating many-body wave function of electrons using a matrix product state (MPS) is a promising way to solve electronic structure problems. The expressibility of an MPS is determined by the size of the matrices or in other words the bond dimension, which unfortunately should be very large in many cases. In this study, we propose to calculate the ground state energies of molecular systems by variationally optimizing quantum circuit MPS (QCMPS) with a relatively small number of qubits. It is demonstrated that with carefully chosen circuit structure and orbital localization scheme, QCMPS can reach a similar accuracy as that achieved in DMRG with an exponentially large bond dimension. QCMPS simulation of a linear molecule with 50 orbitals can reach the chemical accuracy using only 6 qubits at a moderate circuit depth. These results suggest that QCMPS is a promising wave function ansatz in the variational quantum eigensolver algorithm for molecular systems.

==> figs/err-h2-chain.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, LogLocator
import numpy

n_q_dmrg = numpy.array([2, 3, 4, 5, 5.584962501, 6])
y_dmrg = numpy.array(
[[2179.516729, 2879.991824, 3576.550602, 4461.973307],
[139.1542498, 198.1411552, 249.2372331, 289.5894969],
[6.282010889, 8.699459183, 11.11687713, 14.13878607],
[0.696979913, 0.985980706, 1.27735059, 1.63794334],
[0.021264752, 0.030725032, 0.040151863, 0.052080229],
[0.00388411, 0.005818095, 0.007718823, 0.010239277],]
)
y_dmrg_24 = y_dmrg[:, 0]
y_dmrg_32 = y_dmrg[:, 1]
y_dmrg_40 = y_dmrg[:, 2]
y_dmrg_50 = y_dmrg[:, 3]

n_q_qcmps = numpy.array([2, 3, 4, 5, 6])
y_qcmps = numpy.array(
[[2037.549326, 2707.128637, 3376.707981, 4213.687215],
[133.3620131, 180.5539103, 230.3324809, 295.2641344],
[6.276609637, 8.701653535, 11.08450188, 14.06842002],
[0.728622241, 1.024997813, 1.344574808, 1.945122358],
[0.017468823, 0.03131791, 0.043063575, 0.064673645],]
)
y_qcmps_24 = y_qcmps[:, 0]
y_qcmps_32 = y_qcmps[:, 1]
y_qcmps_40 = y_qcmps[:, 2]
y_qcmps_50 = y_qcmps[:, 3]

plt.figure(figsize=(8, 8))
import matplotlib.pyplot as plt
plt.rcParams["font.family"] = "Times New Roman"

title_fontsize = 32
axis_title_fontsize = 28
axis_tick_fontsize = 24
legend_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 6
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 6
plt.rcParams['ytick.minor.size'] = 3


# plt.xticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
# plt.yticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)


xmajorLocator   = MultipleLocator(1) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%d') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(1) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.5, 5.0, 7.5])  #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()
ax.set_yscale('log')

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel('Number of qubits', fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Error (kcal/mol)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_2\ chain}$', fontdict={'family':'Times New Roman', 'size':title_fontsize})
# plt.axes([0., 0., 1., .8])
plt.xlim((1.5,6.5))
plt.ylim((1.1e-3,1e4))
# plt.xticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
# plt.yticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(n_q_qcmps, y_qcmps_24, label="24-QCMPS",
         marker=None, markersize=marksize, color="#4472c4", linewidth=linewidth * 0.75, linestyle='--')
plt.plot(n_q_qcmps, y_qcmps_32, label="32-QCMPS",
         marker=None, markersize=marksize, color="#70ad47", linewidth=linewidth * 0.75, linestyle='--')
plt.plot(n_q_qcmps, y_qcmps_40, label="40-QCMPS",
         marker=None, markersize=marksize, color="#ed7d31", linewidth=linewidth * 0.75, linestyle='--')
plt.plot(n_q_qcmps, y_qcmps_50, label="50-QCMPS",
         marker=None, markersize=marksize, color="#a5a5a5", linewidth=linewidth * 0.75, linestyle='--')

plt.plot(n_q_dmrg[:], y_dmrg_24[:], label="24-DMRG", linewidth=0.0, linestyle='--',
    marker="o", markersize=marksize, markeredgewidth=linewidth, markerfacecolor='none', color="#4472c4")
plt.plot(n_q_dmrg[:], y_dmrg_32[:], label="32-DMRG", linewidth=0.0, linestyle='--',
    marker="s", markersize=marksize, markeredgewidth=linewidth, markerfacecolor='none', color="#70ad47")
plt.plot(n_q_dmrg[:], y_dmrg_40[:], label="40-DMRG", linewidth=0.0, linestyle='--',
    marker="^", markersize=marksize, markeredgewidth=linewidth, markerfacecolor='none', color="#ed7d31")
plt.plot(n_q_dmrg[:], y_dmrg_50[:], label="50-DMRG", linewidth=0.0, linestyle='--',
    marker="x", markersize=marksize, markeredgewidth=linewidth, markerfacecolor='none', color="#a5a5a5")


plt.fill_between([1, 7], 1e-3, 1.0, color="cornflowerblue", alpha=0.2)

# plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
# plt.plot([0.2, 3.0], [1.0, 1.0], linewidth=1.0, linestyle='--', marker=None, markersize=marksize, color='black')
# plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
# plt.plot(x, y[:, 5], label="ADAPT{SD}", linewidth=linewidth, marker='o', markersize=marksize, color='gold')
# plt.plot(x, y[:, 3], label="ADAPT{GSD}", linewidth=linewidth, marker='s', markersize=marksize, color='yellowgreen')
# plt.plot(x, y_cu3_2_2, label="ADAPT-C{SD}", linewidth=linewidth, marker='^', markersize=marksize, color='cornflowerblue')
# plt.plot(x, y[:, 2], label="ADAPT-C{GSD}", linewidth=linewidth, marker='v', markersize=marksize, color='mediumslateblue')
# plt.plot(x, y[:, 8], label="ADAPT-K2G{GSD}", linewidth=linewidth, marker='x', markersize=marksize, color='grey')
# plt.fill_between([0.2, 3.0], [1e-16, 1e-16], [1.0, 1.0], where=[True, True],facecolor='aliceblue',interpolate=True)

plt.legend(ncol=2, prop={'family':'Times New Roman', 'size':legend_fontsize},
           loc='upper left', bbox_to_anchor=(0.271828*1.35, 0.97), frameon=False,
           columnspacing=0.45, handlelength=1.2,
           handletextpad=0.3)

ax2 = ax.twiny()
ax2.set_xscale('log')
ax2.xaxis.set_major_locator(LogLocator(base=2.0, numticks=10))
ax2.xaxis.set_minor_locator(LogLocator(base=2.0, subs=[]))
ax2.xaxis.set_major_formatter(xmajorFormatter)
ax2.set_xlabel('Bond dimension', fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
ax2.set_xlim((2**(1.5-1),2**(6.5-1)))
ax2.set_xticks(ticks=[2, 4, 8, 16, 32])
ax2.set_xticklabels([2, 4, 8, 16, 32], fontsize=axis_tick_fontsize)



plt.subplots_adjust(left=0.18, right=0.95, top=0.90, bottom=0.10)
plt.savefig("err-h2-chain.png")


==> figs/err-h2.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, LogLocator
import numpy

x = numpy.arange(0.3, 2.6, 0.1)
y_cu3_2_2 = numpy.array([2.223493543174193e-06, 1.6608436625986656e-07, 2.1596089494479997e-06, 0.0000000328203258, 0.0000000098364497, 0.0000000169062804, 0.0000000213700151, 0.0000000102311439, 0.0000000342082296, 0.000000017663091, 0.0000000011903478, 5.355869E-10, 0.0000000288243769, 0.0000000175981439, 0.0000000200487986, 0.0000000104813954, 0.0000000025963505, 0.0000000139778855, 0.0000000318802991, 0.0000000179315806, 0.0000000141818457, 0.0000000043183174, 1.049038E-10, ])
plt.figure(figsize=(8, 6.5))
import matplotlib.pyplot as plt
plt.rcParams["font.family"] = "Times New Roman"

title_fontsize = 32
axis_title_fontsize = 28
axis_tick_fontsize = 24
legend_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 6
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 6
plt.rcParams['ytick.minor.size'] = 3


# plt.xticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
# plt.yticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)


xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.5, 5.0, 7.5])  #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()
ax.set_yscale('log')

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Angstrom)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Error (kcal/mol)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_2\ chain}$', fontdict={'family':'Times New Roman', 'size':title_fontsize})
# plt.axes([0., 0., 1., .8])
plt.xlim((0.1,2.8))
plt.ylim((6e-12,7e-5))
# plt.xticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
# plt.yticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

# plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
# plt.plot([0.2, 3.0], [1.0, 1.0], linewidth=1.0, linestyle='--', marker=None, markersize=marksize, color='black')
# plt.plot(x, y[:, 1], label="HF", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
# plt.plot(x, y[:, 5], label="ADAPT{SD}", linewidth=linewidth, marker='o', markersize=marksize, color='gold')
# plt.plot(x, y[:, 3], label="ADAPT{GSD}", linewidth=linewidth, marker='s', markersize=marksize, color='yellowgreen')
plt.plot(x, y_cu3_2_2, label="ADAPT-C{SD}", linewidth=linewidth, marker='^', markersize=marksize, color='cornflowerblue')
# plt.plot(x, y[:, 2], label="ADAPT-C{GSD}", linewidth=linewidth, marker='v', markersize=marksize, color='mediumslateblue')
# plt.plot(x, y[:, 8], label="ADAPT-K2G{GSD}", linewidth=linewidth, marker='x', markersize=marksize, color='grey')
# plt.fill_between([0.2, 3.0], [1e-16, 1e-16], [1.0, 1.0], where=[True, True],facecolor='aliceblue',interpolate=True)

# plt.legend(ncol=1, prop={'family':'Times New Roman', 'size':legend_fontsize}, loc='upper left', bbox_to_anchor=(0.271828, 0.98), frameon=False)

plt.subplots_adjust(left=0.18, right=0.95, top=0.95, bottom=0.15)
plt.savefig("err-h2.png")

==> figs/err-h4-orb.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter, LogLocator
import numpy

x = numpy.arange(0.6, 2.6, 0.1)
y_dmrg_8 = numpy.array([0.0534794297180483, 0.0621711382620096, 0.0726994747717398, 0.0854242607298556, 0.10806528021013, 0.151528548500937, 0.228293673138629, 0.34922680494375, 0.518115319803172, 0.725531639161927, 0.945914696200779, 1.14231913996699, 1.27838828128695, 1.33188174110613, 1.3012757582127, 1.20306294767187, 1.06277365801102, 0.903937423694106, 0.744833005825944, 0.806246805750681, ])
y_cu3_4_1 = numpy.array([0.0934284528766924, 0.0624345418842913, 0.0805779514390195, 0.0882163486219825, 0.108608423023572, 0.15179400864914, 0.228895453703892, 0.349275575658571, 0.518266110611402, 0.725587864710366, 0.945980585933407, 1.14231537883696, 1.27828758416156, 1.33247806855716, 1.30102532704928, 1.20276727226475, 1.06190605702967, 0.902931877133018, 0.744666164059746, 0.598901567686376, ])
y_cu3_4_3 = numpy.array([0.0510105000387848, 0.0628520506507759, 0.072962333027327, 0.0857930149460246, 0.108269055802812, 0.151741845074371, 0.228521339344805, 0.349427515272735, 0.518238185914156, 0.725644767935932, 0.945970332603897, 1.14234761859462, 1.27839242885219, 1.33182201323878, 1.30105291537456, 1.20290819913019, 1.06196436899666, 0.903009950660876, 0.744669903290862, 0.599042105353463, ])
y_dmrg_8_star = numpy.array([13.854834313726, 9.16473734515069, 6.33738334100499, 4.48822966319113, 3.20135450153085, 2.25574880354701, 1.54426477878846, 1.01834129522902, 0.641833792822542, 0.381350766116537, 0.214340013307625, 0.114175202708928, 0.0579471871532724, 0.0282355810321355, 0.0133067161863683, 0.0061314384432927, 0.0027810880573524, 0.0012449942385755, 0.000552291107847, 0.0002406420876653, ])
y_cu3_4_1_star = numpy.array([14.0680943441787, 9.25015171064218, 6.24009518290348, 4.80388997769579, 3.63814866709179, 2.81957778792769, 1.87471907727682, 1.29052595985639, 1.12334780011374, 0.94867567352982, 0.496170199801071, 0.373918763380563, 0.301448963416962, 0.116218135325467, 0.0466828703773692, 0.129940884826603, 0.0800080788271791, 0.0472741369689953, 0.0262052698639916, 0.0122729250466307, ])
y_cu3_4_3_star = numpy.array([12.9703622124205, 8.70394354500111, 6.06638500837732, 4.33083200464095, 3.10804756243757, 2.20130886645389, 1.51516960885607, 1.00165448589209, 0.630655069192133, 0.376189769858842, 0.212200427770749, 0.113499027783364, 0.057924636961779, 0.0285016593697285, 0.013625162010463, 0.0065305678046415, 0.0033608034509411, 0.001771180480491, 0.0013350143236723, 0.0006052752709527, ])

plt.figure(figsize=(8, 6.5))
import matplotlib.pyplot as plt
plt.rcParams["font.family"] = "Times New Roman"

title_fontsize = 32
axis_title_fontsize = 28
axis_tick_fontsize = 24
legend_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 6
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 6
plt.rcParams['ytick.minor.size'] = 3


# plt.xticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
# plt.yticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)


xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = LogLocator(base=10.0, numticks=10) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = LogLocator(base=10.0, subs=[2.5, 5.0, 7.5])  #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()
ax.set_yscale('log')

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
# ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Angstrom)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Error (kcal/mol)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_2\ chain}$', fontdict={'family':'Times New Roman', 'size':title_fontsize})
# plt.axes([0., 0., 1., .8])
plt.xlim((0.2,3.0))
plt.ylim((6e-5,7e1))
# plt.xticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
# plt.yticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
plt.xticks(size=axis_tick_fontsize)
plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

# plt.plot(x, y[:, 0], label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.plot([0.2, 3.0], [1.0, 1.0], linewidth=1.0, linestyle='--', marker=None, markersize=marksize, color='black')
plt.plot(x, y_dmrg_8, label="DMRG(8)", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_cu3_4_1, label="AU-4(1)", linewidth=linewidth, marker='o', markersize=marksize, color='gold')
plt.plot(x, y_cu3_4_3, label="AU-4(3)", linewidth=linewidth, marker='s', markersize=marksize, color='yellowgreen')
plt.plot(x, y_dmrg_8_star, label="DMRG(8)*", linewidth=linewidth, marker='^', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_cu3_4_1_star, label="AU-4(1)*", linewidth=linewidth, marker='v', markersize=marksize, color='mediumslateblue')
plt.plot(x, y_cu3_4_3_star, label="AU-4(3)*", linewidth=linewidth, marker='x', markersize=marksize, color='grey')
plt.fill_between([0.2, 3.0], [1e-16, 1e-16], [1.0, 1.0], where=[True, True],facecolor='aliceblue',interpolate=True)

# plt.legend(ncol=1, prop={'family':'Times New Roman', 'size':legend_fontsize}, loc='upper left', bbox_to_anchor=(0.271828, 0.98), frameon=False)

plt.subplots_adjust(left=0.18, right=0.95, top=0.95, bottom=0.15)
plt.savefig("err-h4-orb.png")

==> figs/pes-h2.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


x = numpy.arange(0.3, 2.6, 0.1)
y_fci = numpy.array([ -0.6018037107656875, -0.9141497046270830, -1.0551597944706239, -1.11628600686954, -1.13618945406592, -1.1341476666771, -1.12056028129999, -1.10115033023262, -1.07919294496908, -1.05674074630526, -1.03518626643425, -1.01546824928825, -0.99814935347141, -0.983472729033173, -0.971426688458341, -0.961816952792581, -0.954338853998727, -0.948641112176186, -0.944374681119743, -0.941224033693261, -0.938922385987274, -0.937254953009629, -0.936054919955606])
y_cu3_2_1 = numpy.array([-0.6018037072222715,  -0.9141497043624067,  -1.0551597910290160, -1.11628600681719, -1.13618945405023, -1.13414766665013, -1.12056028126591, -1.1011503302163, -1.07919294491452, -1.05674074627709, -1.03518626643236, -1.01546824928739, -0.998149353425438, -0.983472729005106, -0.971426688426365, -0.961816952775864, -0.954338853994586, -0.948641112153892, -0.944374681068897, -0.941224033664662, -0.938922385964656, -0.937254953002742, -0.936054919955439, ])

plt.figure(figsize=(8, 6.5))

title_fontsize = 32
axis_title_fontsize = 28
axis_tick_fontsize = 24
legend_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 6
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 6
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.1) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.2f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.05) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Angstrom)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Energy (Hartree)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_2\ chain}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.1,2.8))
plt.ylim((-1.17,-0.51))
plt.xticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
plt.yticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
# plt.xticks(size=axis_tick_fontsize)
# plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
# plt.plot(x, y_cu3_2_1, label="CU-2(2)", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
# plt.plot(x, y[:, 5], label="ADAPT{SD}", linewidth=linewidth, marker='o', markersize=marksize, color='gold')
# plt.plot(x, y[:, 3], label="ADAPT{GSD}", linewidth=linewidth, marker='s', markersize=marksize, color='yellowgreen')
plt.plot(x, y_cu3_2_1, label="AU-2(1)", linewidth=linewidth, marker='^', markersize=marksize, color='cornflowerblue')
# plt.plot(x, y[:, 2], label="ADAPT-C{GSD}", linewidth=linewidth, marker='v', markersize=marksize, color='mediumslateblue')
# plt.plot(x, y[:, 8], label="ADAPT-K2G{GSD}", linewidth=linewidth, marker='x', markersize=marksize, color='grey')

plt.legend(ncol=1, prop={'family':'Times New Roman', 'size':legend_fontsize}, loc='upper left', bbox_to_anchor=(0.271828 / 4.0, 0.98), frameon=False)

plt.subplots_adjust(left=0.18, right=0.95, top=0.95, bottom=0.15)

plt.savefig("pes-h2.png")


==> figs/pes-h4-orb.py <==
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
import numpy


x = numpy.arange(0.6, 2.6, 0.1)
y_fci = numpy.array([-1.96019364489384, -2.10699691509459, -2.16756054413402, -2.18031661432368, -2.16638744863212, -2.13797052684162, -2.1026084809554, -2.06522896327098, -2.02907049359193, -1.99615032551849, -1.96756030992037, -1.94369203868811, -1.92443063813407, -1.90933206004214, -1.89778064598724, -1.88911487470161, -1.88271263738075, -1.87803704496476, -1.87465158248494, -1.87221599441775, ])
y_dmrg_8 = numpy.array([-1.96010835074757, -2.10689775857424, -2.16744459600839, -2.1801803714836, -2.16621509571312, -2.13772885451547, -2.10224437621356, -2.06467198272083, -2.02824415336896, -1.99499317776863, -1.96605167404126, -1.9418701580821, -1.9223917413537, -1.90720784673894, -1.89570524605389, -1.88719611401952, -1.88101762357212, -1.87659535848359, -1.87346365105619, -1.87093011434478])
y_cu3_4_1 = numpy.array([-1.9600446361970665, -2.1068973384727654, -2.1674320306548505, -2.1801759183928660, -2.16621422945664, -2.13772843113405, -2.10224341643594, -2.0646719049366, -2.02824391287325, -1.99499308809471, -1.96605156895397, -1.94187016408071, -1.92239190195518, -1.90720689565847, -1.89570564546563, -1.88719658559114, -1.88101900730574, -1.87659696222612, -1.87346391715151, -1.87126080850437, ])
y_cu3_4_3 = numpy.array([-1.96011228843445, -2.10689667258957, -2.16744417677672, -2.18017978335886, -2.16621477071217, -2.13772851432954, -2.10224401310956, -2.06467166260866, -2.02824395741025, -1.99499299733997, -1.96605158530697, -1.94187011266164, -1.92239173473877, -1.90720794199869, -1.89570560146511, -1.8871963608274, -1.8810189143042, -1.87659683770693, -1.87346391118782, -1.87126058436136, ])
y_dmrg_8_star = numpy.array([-1.93809662047004, -2.09238010912147, -2.15745307469063, -2.17315835329786, -2.16128162008103, -2.13437284134952, -2.10014553872448, -2.06360481447476, -2.02804683523017, -1.99554211058051, -1.9672184598194, -1.94350994107613, -1.92433821837784, -1.90928702721753, -1.89775942315441, -1.88910509569293, -1.88270820183361, -1.87803505932802, -1.87465070163787, -1.87221561061857, ])
y_cu3_4_1_star = numpy.array([-1.93775649282976, -2.09224388206326, -2.15760823921711, -2.17265490782018, -2.16058497866865, -2.13347359257061, -2.09961849837602, -2.06317070815159, -2.02727887030626, -1.99463728616677, -1.96676896988879, -1.94309567702402, -1.92394985828811, -1.90914670416442, -1.89770619164852, -1.88890763246106, -1.88258503278932, -1.87796164761713, -1.87460978779616, -1.87219642037461, ])
y_cu3_4_3_star = numpy.array([-1.93950726177993, -2.09311502746301, -2.15788528893725, -2.17340938624611, -2.16143043497592, -2.13445966740549, -2.10019194250428, -2.06363142820576, -2.02806466413548, -1.99555034183451, -1.96722187223653, -1.94351101950504, -1.92433825434306, -1.90928660285016, -1.89775891526633, -1.88910445912297, -1.88270727724766, -1.87803422011551, -1.87464945327549, -1.87221502906644, ])

plt.figure(figsize=(8, 6.5))

title_fontsize = 32
axis_title_fontsize = 28
axis_tick_fontsize = 24
legend_fontsize = 20
linewidth = 2.5
marksize = 8

plt.rcParams['xtick.direction'] = 'in'
plt.rcParams['ytick.direction'] = 'in'
plt.rcParams['xtick.top'] = True
plt.rcParams['ytick.right'] = True
plt.rcParams['xtick.major.width'] = linewidth - 0.5
plt.rcParams['ytick.major.width'] = linewidth - 0.5
plt.rcParams['xtick.minor.width'] = linewidth - 0.5
plt.rcParams['ytick.minor.width'] = linewidth - 0.5
plt.rcParams['xtick.major.size'] = 6
plt.rcParams['xtick.minor.size'] = 3
plt.rcParams['ytick.major.size'] = 6
plt.rcParams['ytick.minor.size'] = 3
xmajorLocator   = MultipleLocator(0.4) #将x主刻度标签设置为20的倍数
xmajorFormatter = FormatStrFormatter('%3.1f') #设置x轴标签文本的格式
xminorLocator   = MultipleLocator(0.2) #将x轴次刻度标签设置为5的倍数
ymajorLocator   = MultipleLocator(0.1) #将y轴主刻度标签设置为0.5的倍数
ymajorFormatter = FormatStrFormatter('%3.1f') #设置y轴标签文本的格式
yminorLocator   = MultipleLocator(0.05) #将此y轴次刻度标签设置为0.1的倍数

ax = plt.subplot(111)
# ax2 = ax.twiny()

#设置主刻度标签的位置,标签文本的格式
ax.xaxis.set_major_locator(xmajorLocator)
ax.xaxis.set_major_formatter(xmajorFormatter)
ax.yaxis.set_major_locator(ymajorLocator)
ax.yaxis.set_major_formatter(ymajorFormatter)
#显示次刻度标签的位置,没有标签文本
ax.xaxis.set_minor_locator(xminorLocator)
ax.yaxis.set_minor_locator(yminorLocator)


# ax.xaxis.grid(True, which='major') #x坐标轴的网格使用主刻度
gca = plt.gca()
gca.spines['top'].set_linewidth(linewidth - 0.5)
gca.spines['bottom'].set_linewidth(linewidth - 0.5)
gca.spines['left'].set_linewidth(linewidth - 0.5)
gca.spines['right'].set_linewidth(linewidth - 0.5)

plt.xlabel("R(H-H) (Angstrom)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
plt.ylabel("Energy (Hartree)", fontdict={'family':'Times New Roman', 'size':axis_title_fontsize})
# plt.title('$\mathregular{H_2\ chain}$', fontsize=title_fontsize)
# plt.axes([0., 0., 1., .8])
plt.xlim((0.2,3.0))
plt.ylim((-2.27,-1.71))
plt.xticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
plt.yticks(fontproperties = 'Times New Roman', size=axis_tick_fontsize)
# plt.xticks(size=axis_tick_fontsize)
# plt.yticks(size=axis_tick_fontsize)
# plt.gca().xaxis.set_major_formatter(ticker.FormatStrFormatter("%.1f"))

plt.plot(x, y_fci, label="FCI", linewidth=linewidth, marker=None, markersize=marksize, color='black')
plt.plot(x, y_dmrg_8, label="DMRG(8)", linewidth=linewidth, marker=None, markersize=marksize, color='coral')
plt.plot(x, y_cu3_4_1, label="AU-4(1)", linewidth=linewidth, marker='o', markersize=marksize, color='gold')
plt.plot(x, y_cu3_4_3, label="AU-4(3)", linewidth=linewidth, marker='s', markersize=marksize, color='yellowgreen')
plt.plot(x, y_dmrg_8_star, label="DMRG(8)*", linewidth=linewidth, marker='^', markersize=marksize, color='cornflowerblue')
plt.plot(x, y_cu3_4_1_star, label="AU-4(1)*", linewidth=linewidth, marker='v', markersize=marksize, color='mediumslateblue')
plt.plot(x, y_cu3_4_3_star, label="AU-4(3)*", linewidth=linewidth, marker='x', markersize=marksize, color='grey')

plt.legend(ncol=2, prop={'family':'Times New Roman', 'size':legend_fontsize}, loc='upper left', bbox_to_anchor=(0.271828 / 4.0, 0.98), frameon=False)

plt.subplots_adjust(left=0.18, right=0.95, top=0.95, bottom=0.15)

plt.savefig("pes-h4-orb.png")
